Measurement of $e^+e^-\rightarrow\Lambda\bar{\Lambda}\eta$ from 3.5106 to 4.6988 GeV and study of $\Lambda\bar{\Lambda}$ mass threshold enhancement

Using data samples with a total integrated luminosity of approximately 18 fb$^{-1}$ collected by the BESIII detector operating at the BEPCII, the process $e^+e^-\rightarrow\Lambda\bar{\Lambda} \eta$ is studied at center-of-mass energies between 3.5106 and 4.6988 GeV. The Born cross section for the process $e^+e^-\rightarrow\Lambda\bar{\Lambda}\eta$ is measured. No significant structure is observed in the Born cross section line shape. An enhancement near the $\Lambda\bar{\Lambda}$ mass threshold is observed for the first time in the process. The structure can be described by an $S$-wave Breit-Wigner function. Neglecting contribution of excited $\Lambda$ states and potential interferences, the mass and width are determined to be ($2356\pm 7\pm17$) MeV/$c^2$ and ($304\pm28\pm54$) MeV, respectively, where the first uncertainties are statistical and the second are systematic.

==> plots/csFit/lineShapeFitWithSigleFit.C <==
#include <iostream>
#include <vector>
#include <fstream>
#include "TCanvas.h"
#include "TArrow.h"
#include "TTree.h"
#include "TH1D.h"
#include "TF1.h"
#include "TH1F.h"
#include "TH2F.h"
#include "TRandom.h"
#include "TGraphErrors.h"
#include "TChain.h"
#include "TFile.h"
#include "TLine.h"
#include "THStack.h"
#include "TLorentzVector.h"
#include "TStyle.h"
#include "TArrow.h"
#include "TROOT.h"
#include "TFitResultPtr.h"
#include "TFitResult.h"
#include "TPaveText.h"
#include "TComplex.h"

#include "/mnt/d/LinuxFiles/includes/hist_style.h"

#include "Math/MinimizerOptions.h"
#include "besstyle.h"
using namespace std;

//PRD 102, 012009 (2020) by fit of born cross section
double M4230=4.22;
double Width4230=0.046200000;
//Particle Data, G., et al. (2020).//by fit of R value: ratio of hadron born cross section to muon pair production
double M4160=4.191;
double Width4160=0.070;
//PhysRevD.96.032004
double M4360=4.3838;// ± 4.2 ± 0.8
double Width4360=0.0842;// ± 12.5 ± 2.1
//physletb.2007.11.100
double M4415=4.421;//±4
double Width4415=0.062;//±20
 
void resoLable() {
  std::vector<int> resoId      = { 3770  , 4040  , 4160  , 4230  , 4360 , 4420 };
  std::vector<double> ResoMass = { 3.773 , 4.039 , 4.191 , 4.220 , 4.368, 4.421};

  for (int i = 0; i < (int)resoId.size(); i++) {
    TArrow *Arrow=new TArrow(ResoMass[i], 3.5, ResoMass[i], 0.2);
    Arrow->SetLineColor(kRed);
    Arrow->SetLineWidth(2);
    Arrow->SetAngle(30);
    Arrow->SetArrowSize(0.04);
    Arrow->Draw();
    double y1=3.5;
    if(resoId[i]==4230||resoId[i]==4420)y1+=0.3;
    TPaveText *ptxt =new TPaveText(ResoMass[i]-0.1,y1,ResoMass[i]+0.1,y1+0.3);
    ptxt->SetBorderSize(0);
    ptxt->SetFillStyle(0);
    ptxt->SetTextSize(0.036);
    ptxt->AddText(Form("#psi(%d)", resoId[i]));
    ptxt->Draw();
  }
}
TComplex AmpBW(double s,double m,double width)
{
  TComplex numerator(m*width, 0);
  TComplex denominator(s-m*m, m*width);
  return numerator/denominator;
}

double fitf(double *x, double *par) {
  double s=x[0]*x[0];
  double C=par[0];
  double lambda=par[1];
  double sDependent = C / TMath::Power(s, lambda);
  if(sDependent<0)sDependent=0;
  TComplex ampCon(TMath::Sqrt(sDependent), 0);

  double sigmaBWRoot=TMath::Sqrt(par[2]);//sqrt of cross section
  double phase=par[3];//Phase of structure
  double Mass=par[4];
  double Width=par[5];
  TComplex ampBWF(sigmaBWRoot*TMath::Cos(phase),sigmaBWRoot*TMath::Sin(phase));
  TComplex ampBW=AmpBW(s, Mass, Width);

  TComplex Amptot=ampCon+ampBWF*ampBW;
  return Amptot.Rho2();
}

double fitfWiTwoReso(double *x, double *par) {
  //continuum
  double s=x[0]*x[0];
  double C=par[0];
  double lambda=par[1];
  double sDependent = C / TMath::Power(s, lambda);
  if(sDependent<0)sDependent=0;
  TComplex ampCon(TMath::Sqrt(sDependent), 0);

  //reso1
  double sigmaBWRoot1=TMath::Sqrt(par[2]);//sqrt of cross section
  double phase1=par[3];//Phase of structure
  double Mass1=par[4];
  double Width1=par[5];
  TComplex ampBWF1(sigmaBWRoot1*TMath::Cos(phase1),sigmaBWRoot1*TMath::Sin(phase1));
  TComplex ampBW1=AmpBW(s, Mass1, Width1);

  //reso2
  double sigmaBWRoot2=TMath::Sqrt(par[6]);//sqrt of cross section
  double phase2=par[7];//Phase of structure
  double Mass2=par[8];
  double Width2=par[9];
  TComplex ampBWF2(sigmaBWRoot2*TMath::Cos(phase2),sigmaBWRoot2*TMath::Sin(phase2));
  TComplex ampBW2=AmpBW(s, Mass2, Width2);

  TComplex Amptot=ampCon+ampBWF1*ampBW1+ampBWF2*ampBW2;
  return Amptot.Rho2();
}

double fitfWiTriReso(double *x, double *par) {
  //continuum
  double s=x[0]*x[0];
  double C=par[0];
  double lambda=par[1];
  double sDependent = C / TMath::Power(s, lambda);
  if(sDependent<0)sDependent=0;
  TComplex ampCon(TMath::Sqrt(sDependent), 0);

  //reso1
  double sigmaBWRoot1=TMath::Sqrt(par[2]);//sqrt of cross section
  double phase1=par[3];//Phase of structure
  double Mass1=par[4];
  double Width1=par[5];
  TComplex ampBWF1(sigmaBWRoot1*TMath::Cos(phase1),sigmaBWRoot1*TMath::Sin(phase1));
  TComplex ampBW1=AmpBW(s, Mass1, Width1);

  //reso2
  double sigmaBWRoot2=TMath::Sqrt(par[6]);//sqrt of cross section
  double phase2=par[7];//Phase of structure
  double Mass2=par[8];
  double Width2=par[9];
  TComplex ampBWF2(sigmaBWRoot2*TMath::Cos(phase2),sigmaBWRoot2*TMath::Sin(phase2));
  TComplex ampBW2=AmpBW(s, Mass2, Width2);

  //reso3
  double sigmaBWRoot3 = TMath::Sqrt(par[10]); // sqrt of cross section
  double phase3 = par[11];                    // Phase of structure
  double Mass3 = par[12];
  double Width3 = par[13];
  TComplex ampBWF3(sigmaBWRoot3 * TMath::Cos(phase3),
                   sigmaBWRoot3 * TMath::Sin(phase3));
  TComplex ampBW3 = AmpBW(s, Mass3, Width3);

  TComplex Amptot=ampCon+ampBWF1*ampBW1+ampBWF2*ampBW2+ampBWF3*ampBW3;
  return Amptot.Rho2();
}

void lineShapeFitWithSigleFit() {
  gROOT->SetStyle("Plain");
  // gStyle->SetOptFit(11111);

  std::vector<double> vecCs = {3.2673543171256916 ,1.8801095827599508 ,1.053614556366573 ,1.8461882632944333 ,1.2354009534716124 ,1.1490268483002346 ,1.059795127035224 ,0.8667164836865251 ,1.4500596185755112 ,1.0575176849462344 ,1.1194852550915668 ,0.8542423517036442 ,0.9421570706980168 ,1.0637740971623677 ,0.8338953453920256 ,0.9626460683707141 ,1.1030075125245882 ,1.0992129060028983 ,1.109020275959388 ,1.1672158490937539 ,0.6094947457341849 ,0.6055068659104338 ,0.760067746419846 ,0.850912991086046 ,1.439945905320324 ,0.641826898352648 ,0.6981077243260647 ,0.5135522574489557 ,0.6818241504919034 ,0.5263574462121259 ,0.42161589556602524};//dress cs
  std::vector<double> vecVp = {     1.045, 1.059, 1.050, 1.046, 1.053, 1.054, 1.055, 1.057, 1.057, 1.057, 1.057, 1.057, 1.055, 1.056, 1.054, 1.053, 1.053, 1.052, 1.051, 1.051, 1.051, 1.052, 1.053, 1.055, 1.055, 1.055, 1.055, 1.056, 1.056, 1.056, 1.056 };
  std::vector<double> vecEcm = {   3.5106, 3.773, 3.871, 4.0076, 4.12848, 4.15744, 4.1784, 4.1888, 4.1989, 4.2092, 4.2187, 4.2263, 4.2357, 4.2438, 4.2580, 4.2668, 4.28788, 4.31205, 4.33739, 4.3583, 4.37737, 4.39645, 4.41558, 4.4400, 4.4671, 4.5995, 4.63129, 4.64366, 4.66414, 4.68188, 4.70044};
  std::vector<double> vecCsErrStat = {0.4481220872062429 ,0.11980902695983073 ,0.3377083610989822 ,0.2604329426341958 ,0.2369489652956831 ,0.21805076116366734 ,0.07442738887342208 ,0.16316998066207417 ,0.2018534428261941 ,0.18927812642222067 ,0.1851790552659314 ,0.10947293968431408 ,0.17113020972707318 ,0.17541012224343708 ,0.12614682642251726 ,0.18157658625135067 ,0.17569479028403764 ,0.20031124397037273 ,0.18384251437441038 ,0.1705609851967439 ,0.1343914277139903 ,0.1410405242118332 ,0.10318930409858831 ,0.16296238808388325 ,0.4160796505721162 ,0.11837613221819632 ,0.1408057338783321 ,0.12374774785236825 ,0.132852230168114 ,0.06980158779044135 ,0.10785104522542867};//Aboslute statistical err of dressed cs
  // std::vector<double> vecCsErrSysE={ 0.27 ,0.15 ,0.09 ,0.15 ,0.10 ,0.10 ,0.09 ,0.07 ,0.12 ,0.09 ,0.09 ,0.07 ,0.08 ,0.09 ,0.07 ,0.10 ,0.10 ,0.10 ,0.09 ,0.10 ,0.06 ,0.06 ,0.06 ,0.11 ,0.18 ,0.07 ,0.06 ,0.05 ,0.06 ,0.05 ,0.04};//sysErr of born cs

  std::vector<double> vecCsErrSysE={0.18 ,0.10 ,0.08 ,0.11 ,0.08 ,0.08 ,0.06 ,0.06 ,0.09 ,0.07 ,0.07 ,0.05 ,0.06 ,0.07 ,0.05 ,0.08 ,0.07 ,0.07 ,0.07 ,0.07 ,0.04 ,0.05 ,0.05 ,0.09 ,0.14 ,0.06 ,0.05 ,0.04 ,0.05 ,0.04 ,0.04 };//aboslute sysErr of dressed cs
  std::vector<double> vecCsErr;

  //transfor dressed cserr to born cserr 
  for (int i = 0; i < (int)vecCs.size(); i++) {
    vecCs[i]/=vecVp[i];
    vecCsErrStat[i]/=vecVp[i];
    vecCsErrSysE[i]/=vecVp[i];
  }

  //combi err
  for (int i = 0; i < (int)vecCs.size(); i++) {
    vecCsErr.push_back(sqrt(vecCsErrStat[i]*vecCsErrStat[i]+vecCsErrSysE[i]*vecCsErrSysE[i]));
  }
  double vecEcmErr[31];
  ROOT::Math::MinimizerOptions::SetDefaultMaxFunctionCalls(20000);
  TGraphErrors *grLineShape =
      new TGraphErrors(31, &vecEcm[0], &vecCs[0], vecEcmErr, &vecCsErr[0]);
  grLineShape->SetTitle("");

  //Fit With resonance 4230
  TF1 *fitFun4230 = new TF1("fitFun4230", fitf, 3.45, 4.75, 6);

  fitFun4230->SetParameter(0, 4.26088e+03);//C
  fitFun4230->SetParameter(1, 2.91724e+00);//Lambda
  fitFun4230->SetParameter(2, 3.765000e+00);//cross section 4220
  fitFun4230->SetParameter(3, 4.699823e+00);//Phase
  fitFun4230->FixParameter(4, M4230);//Mass
  fitFun4230->FixParameter(5, Width4230);//Width

  fitFun4230->SetParLimits(0, 1e3, 7e3);
  fitFun4230->SetParLimits(2, 1, 7e3);
  fitFun4230->SetParLimits(3, 0, TMath::Pi()*2);
  fitFun4230->SetParNames("C", "lambda", "CrossSection", "Phase", "Mass", "Width");
  std::cout << "4230+continue" << std::endl;
  TFitResultPtr r4230 = grLineShape->Fit(fitFun4230, "RS");
  fitFun4230->SetLineColor(kYellow);

  //Fit With resonance 4160 
  TF1 *fitFun4160 = new TF1("fitFun4160", fitf, 3.45, 4.75, 6);

  fitFun4160->SetParameter(0, 3.61288e+03);//C
  fitFun4160->SetParameter(1, 2.85798e+00);//Lambda
  fitFun4160->SetParameter(2, 3.965000e+00);//cross section 4160
  fitFun4160->SetParameter(3, 4.699823e+00);//Phase
  fitFun4160->FixParameter(4, M4160);//Mass
  fitFun4160->FixParameter(5, Width4160);//Width

  fitFun4160->SetParLimits(0, 1e3, 7e3);
  fitFun4160->SetParLimits(3, 0, TMath::Pi()*2);
  fitFun4160->SetParNames("C", "lambda", "CrossSection", "Phase", "mass", "width");
  std::cout << "\n4160+continue" << std::endl;
  TFitResultPtr r4160 = grLineShape->Fit(fitFun4160, "RS");
  fitFun4160->SetLineColor(kPink);
  
  //Fit With resonance 4360 
  TF1 *fitFun4360 = new TF1("fitFun4360", fitf, 3.45, 4.75, 6);

  fitFun4360->SetParameter(0, 4.26088e+03);//C
  fitFun4360->SetParameter(1, 2.85798e+00);//Lambda
  fitFun4360->SetParameter(2, 3.765000e+00);//cross section 4360
  fitFun4360->SetParameter(3, 4.699823e+00);//Phase
  fitFun4360->FixParameter(4, M4360);//Mass
  fitFun4360->FixParameter(5, Width4360);//Width

  fitFun4360->SetParLimits(0, 1e3, 7e3);
  fitFun4360->SetParLimits(2, 4.18799e-02, 7e3);
  fitFun4360->SetParLimits(3, 0, TMath::Pi()*2);
  fitFun4360->SetParNames("C", "lambda", "CrossSection", "Phase", "mass", "width");
  std::cout << "\n4360+continue" << std::endl;
  TFitResultPtr r4360 = grLineShape->Fit(fitFun4360, "RS");
  fitFun4360->SetLineColor(kGreen);


  //Fit With resonance 4415
  TF1 *fitFun4415 = new TF1("fitFun4415", fitf, 3.45, 4.75, 6);

  fitFun4415->SetParameter(0, 4.26088e+03);//C
  fitFun4415->SetParameter(1, 2.85798e+00);//Lambda
  fitFun4415->SetParameter(2, 3.765000e+00);//cross section 4415
  fitFun4415->SetParameter(3, 0);//Phase
  fitFun4415->FixParameter(4, M4415);//Mass
  fitFun4415->FixParameter(5, Width4415);//Width

  fitFun4415->SetParLimits(0, 1e3, 7e3);
  fitFun4415->SetParLimits(2, 4.18799e-02, 7e3);
  fitFun4415->SetParLimits(3, 0, TMath::Pi()*2);
  fitFun4415->SetParNames("C", "lambda", "CrossSection", "Phase", "mass", "width");
  std::cout << "\n4415+continue" << std::endl;
  TFitResultPtr r4415 = grLineShape->Fit(fitFun4415, "RS");
  fitFun4415->SetLineColor(kRed-10);

  //Fit With resonance 4360 4415
  TF1 *fitFun4360_4415 = new TF1("fitFun4360_4415", fitfWiTwoReso, 3.45, 4.75, 10);

  fitFun4360_4415->SetParameter(0, 4.26088e+03);//C
  fitFun4360_4415->SetParameter(1, 2.91724e+00);//Lambda

  fitFun4360_4415->SetParameter(2, 1.99340e+00);//cross section 4360
  fitFun4360_4415->SetParameter(3, TMath::Pi()/2);//Phase
  fitFun4360_4415->FixParameter(4, M4360);//Mass
  fitFun4360_4415->FixParameter(5, Width4360);//Width

  fitFun4360_4415->SetParameter(6, 1);//cross section 4360
  fitFun4360_4415->SetParameter(7, 0);//Phase
  fitFun4360_4415->FixParameter(8, M4415);//Mass
  fitFun4360_4415->FixParameter(9, Width4415);//Width

  fitFun4360_4415->SetParLimits(0, 1e3, 7e3);
  fitFun4360_4415->SetParLimits(2, 0.09340e+00, 6.765000e+00);
  fitFun4360_4415->SetParLimits(3, 0, TMath::Pi()*1.5);
  fitFun4360_4415->SetParLimits(6, 0.1, 4);//cross section 4360

  fitFun4360_4415->SetParNames("C", "lambda", "CrossSection4360", "Phase4360", "mass4360", "Width4360", "CrossSection4415", "Phase4415", "mass4415", "Width4415");

  std::cout << "\n4160+4360+continue" << std::endl;
  TFitResultPtr r4360_4415 = grLineShape->Fit(fitFun4360_4415, "RS");
  fitFun4360_4415->SetLineColor(kMagenta);

  //Fit With resonance 4220 4360 4415
  TF1 *fitFun4220_4360_4415 =
      new TF1("fitFun4420_4360_4415", fitfWiTriReso, 3.45, 4.75, 14);

  fitFun4220_4360_4415->SetParameter(0, 4.26088e+03); // C
  fitFun4220_4360_4415->SetParameter(1, 2.91724e+00); // Lambda

  fitFun4220_4360_4415->SetParameter(2, 1.99340e+00);     // cross section 4360
  fitFun4220_4360_4415->SetParameter(3, TMath::Pi() / 2); // Phase
  fitFun4220_4360_4415->FixParameter(4, M4360);           // Mass
  fitFun4220_4360_4415->FixParameter(5, Width4360);       // Width

  fitFun4220_4360_4415->SetParameter(6, 1.81623e-01);         // cross section 4415
  fitFun4220_4360_4415->SetParameter(7, 3.33841e-01);         // Phase
  fitFun4220_4360_4415->FixParameter(8, M4415);     // Mass
  fitFun4220_4360_4415->FixParameter(9, Width4415); // Width

  fitFun4220_4360_4415->SetParameter(10, 3.765000e+00);         // cross section 4220
  fitFun4220_4360_4415->SetParameter(11, 4.699823e+00);         // Phase
  fitFun4220_4360_4415->FixParameter(12, M4230);     // Mass
  fitFun4220_4360_4415->FixParameter(13, Width4230); // Width
  fitFun4220_4360_4415->Print();
  std::cout << fitFun4220_4360_4415->GetNpar() << std::endl;

  // fitFun4220_4360_4415->SetParNames("C", "lambda", "CrossSection4360", "Phase4360", "mass4360", "Width4360", "CrossSection4415", "Phase4415", "mass4415", "Width4415", "CrossSection4220", "Phase4220", "mass4220", "Width4220");
  std::cout << "\n4220+4160+4360+continue" << std::endl;
  TFitResultPtr r4220_4360_4415 = grLineShape->Fit(fitFun4220_4360_4415, "RS");
  fitFun4220_4360_4415->SetLineColor(kCyan);

  //Fit With continue
  TF1 *fitFunCon = new TF1("fitFunCon", fitf, 3.45, 4.75, 6);

  fitFunCon->SetParameter(0, 5e3);//C
  fitFunCon->SetParameter(1, 1.12798e+0);//lambda
  fitFunCon->FixParameter(2, 0);//cross section 4220
  fitFunCon->FixParameter(3, 0);//Phase
  fitFunCon->FixParameter(4, 0);//Mass
  fitFunCon->FixParameter(5, 0);//Width

  fitFunCon->SetLineColor(kBlue);
  fitFunCon->SetLineStyle(kDashed);
  std::cout << "\ncontinue" << std::endl;
  TFitResultPtr rCon = grLineShape->Fit(fitFunCon, "SR");

 
  // fitFun41604230->SetLineColor(kRed);

  //Fitting
  // std::cout << "\n4160+4230+continue" << std::endl;
  // TFitResultPtr r41604230 = grLineShape->Fit(fitFun41604230, "RS");
  //ploting
  SetStyle();
  TCanvas *cFit = new TCanvas("cFit", "cFit", 800, 600);
  gPad->SetMargin(0.116541  ,0.0300752 ,0.140625  ,0.0556522);
  double chisq4230 = r4230->Chi2();
  double chisq4160 = r4160->Chi2();
  double chisq4360 = r4360->Chi2();
  double chisq4415 = r4415->Chi2();
  // double chisq41604230 = r41604230->Chi2();
  double chisq4360_4415 = r4360_4415->Chi2();
  double chisq4220_4360_4415 = r4220_4360_4415->Chi2();
  double chisqCon = rCon->Chi2();
  TPaveText *ptxt = new TPaveText(0.582707 ,0.434028 ,0.77193  ,0.892361, "NDC");
  ptxt->SetBorderSize(0);
  ptxt->SetFillStyle(0);
  ptxt->SetTextSize(0.034);
  ptxt->SetTextAlign(kHAlignLeft);
  ptxt->AddText(Form("#chi^{2}_{Con}/ndf=%4.2f/%d=%4.2f",chisqCon,rCon->Ndf(), chisqCon/rCon->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4160+Con}/ndf=%4.2f/%d=%4.2f", chisq4160, r4160->Ndf(), chisq4160 / r4160->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4220+Con}/ndf=%4.2f/%d=%4.2f", chisq4230, r4230->Ndf(), chisq4230 / r4230->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4360+Con}/ndf=%4.2f/%d=%4.2f", chisq4360, r4360->Ndf(), chisq4360 / r4360->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4415+Con}/ndf=%4.2f/%d=%4.2f", chisq4415, r4415->Ndf(), chisq4415 / r4415->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4360+4415+Con}/ndf=%4.2f/%d=%4.2f", chisq4360_4415, r4360_4415->Ndf(), chisq4360_4415 / r4360_4415->Ndf()));
  ptxt->AddText(Form("#chi^{2}_{4220+4360+4415+Con}/ndf=%4.2f/%d=%4.2f", chisq4220_4360_4415, r4220_4360_4415->Ndf(), chisq4220_4360_4415 / r4220_4360_4415->Ndf()));
  // ptxt->AddText(Form("#chi^{2}_{4160+4220+Con}/ndf=%4.3f", chisq41604230 / (vecEcm.size() - 6)));
  grLineShape->Draw("AP");
  grLineShape->GetXaxis()->SetRangeUser(3.2, 4.8);
  FormatAxis(grLineShape->GetXaxis());
  FormatAxis(grLineShape->GetYaxis());
  grLineShape->GetXaxis()->SetTitleOffset(0.9);
  fitFunCon->Draw("same");
  fitFun4230->Draw("same");
  fitFun4160->Draw("same");
  fitFun4360->Draw("same");
  fitFun4415->Draw("same");
  fitFun4360_4415->Draw("same");
  fitFun4220_4360_4415->Draw("same");
  FormatAxis(fitFun4220_4360_4415->GetXaxis());
  FormatAxis(fitFun4220_4360_4415->GetYaxis());
  fitFun4220_4360_4415->GetXaxis()->SetTitleOffset(1);

  fitFunCon       -> SetLineWidth(2);
  fitFun4230      -> SetLineWidth(2);
  fitFun4160      -> SetLineWidth(2);
  fitFun4360      -> SetLineWidth(2);
  fitFun4415      -> SetLineWidth(2);
  fitFun4360_4415 -> SetLineWidth(2);
  fitFun4220_4360_4415 -> SetLineWidth(2);

  // fitFun41604230->Draw("same");
  grLineShape->SetMarkerStyle(kFullCircle);
  grLineShape->GetXaxis()->SetTitle("#sqrt{s} (GeV)");
  grLineShape->GetYaxis()->SetTitle("#sigma (pb)");
  grLineShape->GetXaxis()->SetTitleSize(0.065);
  grLineShape->GetYaxis()->SetTitleSize(0.065);
  grLineShape->GetXaxis()->SetTitleOffset(1);
  grLineShape->GetYaxis()->SetTitleOffset(0.8);
  grLineShape->GetYaxis()->SetRangeUser(0, 6.0);
  ptxt->Draw();

  
  TLegend *l=new TLegend(0.12406   ,0.621528  ,0.314536  ,0.934028 );
  l->SetBorderSize(0);
  l->SetFillColor(0);
  l->SetFillStyle(0);
  l->SetTextSize(0.034);
  l->AddEntry(grLineShape,"Data","ep");
  l->AddEntry(fitFunCon,"continuum","l");
  l->AddEntry(fitFun4160,"#psi(4160)+continuum","l");
  l->AddEntry(fitFun4230,"#psi(4220)+continuum","l");
  l->AddEntry(fitFun4360,"#psi(4360)+continuum","l");
  l->AddEntry(fitFun4415,"#psi(4415)+continuum","l");
  l->AddEntry(fitFun4360_4415,"#psi(4360)+#psi(4415)+continuum","l");
  l->AddEntry(fitFun4220_4360_4415,"#psi(4220)+#psi(4360)+#psi(4415)+continuum","l");
  // l->AddEntry(fitFun41604230,"#psi(4160)+#psi(4220)+continuum","l");
  l->Draw();
  fitFunCon->SetRange(3.5,4.7);
  cFit->Update();
  gPad->Modified();
  cFit->Print("cFitWi4220.png");
  cFit->Print("cFitWi4220.eps");
  cFit->Print("cFitWi4220.pdf");
}

